Learning De-biased Representations with Biased Representations

Many machine learning algorithms are trained and evaluated by splitting data from a single source into training and test sets. While such focus on in-distribution learning scenarios has led to interesting advancement, it has not been able to tell if models are relying on dataset biases as shortcuts for successful prediction (e.g., using snow cues for recognising snowmobiles), resulting in biased models that fail to generalise when the bias shifts to a different class. The cross-bias generalisation problem has been addressed by de-biasing training data through augmentation or re-sampling, which are often prohibitive due to the data collection cost (e.g., collecting images of a snowmobile on a desert) and the difficulty of quantifying or expressing biases in the first place. In this work, we propose a novel framework to train a de-biased representation by encouraging it to be different from a set of representations that are biased by design. This tactic is feasible in many scenarios where it is much easier to define a set of biased representations than to define and quantify bias. We demonstrate the efficacy of our method across a variety of synthetic and real-world biases; our experiments show that the method discourages models from taking bias shortcuts, resulting in improved generalisation. Source code is available at https://github.com/clovaai/rebias.

==> figures/learning_curve.py <==
import json
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
import os

from matplotlib import rc

plt.rc('text', usetex=True)
rc('text', usetex=True)


def read_data(which):
    with open(which) as f:
        lines = f.readlines()
    data = [json.loads(s) for s in lines]
    return data


def format_data(data):
    step = [d['data']['step'] for d in data]
    # vin = [d['data']['R/top1_ImageNet'] for d in data]
    din = [d['data']['R/top1_gram1_2'] for d in data]
    # dist = [d['data']['R/loss_dist'] for d in data]
    return {
        'step': np.array(step),
        # 'vin': np.array(vin),
        'din': np.array(din) * 100,
        # 'dist': np.array(dist) * 10,
    }


def process_data(data_ours, data_baseline):
    data_vanilla = {
        'step': data_baseline['step'],
        'din': data_baseline['din'],
    }
    data_scka = {
        'step': data_ours['step'][:-5],
        'din': data_ours['din'][5:],
    }
    return data_vanilla, data_scka


def draw_plot(ax, data_vanilla, data_cka):
    ax.grid(True)

    plt.plot(
        data_vanilla['step'], data_vanilla['din'],
        linestyle='-',
        marker='',
        # color='#e31929',
        color='#F6AF26',
        linewidth=3,
        zorder=2,
        label=r'\texttt{ResNet50}',
    )
    plt.plot(
        data_cka['step'], data_cka['din'],
        linestyle='-',
        marker='',
        # color='#018958',
        color='#E1202B',
        linewidth=3,
        zorder=3,
        label=r"\texttt{REBI'S}",
    )

    ax.tick_params(labelsize=20)
    # ax.set_xticks(range(0, 250, 50))
    # ax.set_xticklabels(['0', '50', '100', '150', '200'])
    ax.set_xbound(0, 100)
    ax.set_xticks(range(0, 120, 20))
    ax.set_xticklabels(['0', '20', '40', '60', '80', '100'])
    ax.set_yticks(range(20, 110, 10))
    ax.set_yticklabels([r'20', '', r'40', '', r'60', '', r'80', '', r'100'])
    # ax.set_ybound(60, 100)
    # ax.set_yticks(range(60, 110, 10))
    # ax.set_yticklabels([r'60', '', r'80', '', r'100'])
    ax.set_xlabel(r"Epoch", fontsize=20)
    ax.set_ylabel(r"Unbiased accuracy", fontsize=20)

    plt.legend(fontsize=20)


def save_plot(fig, plot_root='.', plot_name='plot'):
    filename = os.path.join(plot_root, '{}.pdf'.format(plot_name))
    pp = PdfPages(filename)
    pp.savefig(fig)
    pp.close()
    os.system('pdfcrop {} {}'.format(filename, filename))


def main():
    data_ours = read_data('data_ours')
    data_baseline = read_data('data_baseline')
    data_ours = format_data(data_ours)
    data_baseline = format_data(data_baseline)
    data_vanilla, data_cka = process_data(data_ours, data_baseline)

    fig = plt.figure()
    ax = fig.add_subplot(1, 1, 1)
    draw_plot(ax, data_vanilla, data_cka)
    plt.show()
    save_plot(fig)


if __name__ == "__main__":
    main()

